Approximate formula for $Z(t)$

The series for the zeta function does not converge on the critical line but the function \[G(t)=\sum_{n=1}^\infty \frac{1}{n^{\frac12+it}}\frac{t}{2\pi n^2+t}\] satisfies $Z(t)=2\Re\{e^{i\vartheta(t)}G(t)\}+O(t^{-\frac56+\varepsilon})$. So one expects that the zeros of zeta on the critical line are very near the zeros of $\Re\{e^{i\vartheta(t)}G(t)\}$. There is a related function $U(t)$ that satisfies the equality $Z(t)=2\Re\{e^{i\vartheta(t)}U(t)\}$.

==> anc/ListZerosG.tex <==
zero  1 -th =  (415.013314385219 - 0.00271640578484456j)
zero  2 -th =  (528.448233327312 - 0.0354566278800443j)
zero  3 -th =  (540.651326093715 - 0.0233558138492592j)
zero  4 -th =  (637.949859743692 - 0.0410582500339088j)
zero  5 -th =  (650.135481915799 - 0.0514263931342647j)
zero  6 -th =  (763.591090679377 - 0.0365589314052335j)
zero  7 -th =  (821.630987905063 - 0.126513177917537j)
zero  8 -th =  (837.355647070656 - 0.0168886220748444j)
zero  9 -th =  (899.899069385225 - 0.0744798839422203j)
zero  10 -th =  (912.330305124383 - 0.000671473019568408j)
zero  11 -th =  (973.876401856763 - 0.00885557943815816j)
zero  12 -th =  (986.107162183737 - 0.0479040902965121j)
zero  13 -th =  (1044.49629567419 - 0.0649543552892886j)
zero  14 -th =  (1067.35618824115 - 0.111681724533871j)
zero  15 -th =  (1083.38134176994 - 0.127241535978562j)
zero  16 -th =  (1099.39230676973 - 0.0337829612028065j)
zero  17 -th =  (1157.42538831177 - 0.0349218760101592j)
zero  18 -th =  (1176.61018848356 - 0.018281426139219j)
zero  19 -th =  (1180.65165261816 - 0.0124471492343979j)
zero  20 -th =  (1193.29645868413 - 0.0314041100921236j)
zero  21 -th =  (1208.99503114614 - 0.0103827174278498j)
zero  22 -th =  (1243.55745525225 - 0.0159870233365157j)
zero  23 -th =  (1267.06850128821 - 0.161701968012137j)
zero  24 -th =  (1290.03677891569 - 0.101923278005604j)
zero  25 -th =  (1380.24828609651 - 0.165998162480452j)
zero  26 -th =  (1403.01863550215 - 0.0544317178930206j)
zero  27 -th =  (1415.829489895 - 0.0221272769847952j)
zero  28 -th =  (1438.9335697265 - 0.0288492343811629j)
zero  29 -th =  (1454.22677691561 - 0.000843766565354035j)
zero  30 -th =  (1461.27664468153 - 0.0432338270048581j)
zero  31 -th =  (1473.68511317557 - 0.1839313248099j)
zero  32 -th =  (1528.97601624595 - 0.0632354818771454j)
zero  33 -th =  (1552.02336520129 - 0.0959646832478821j)
zero  34 -th =  (1571.06049119847 - 0.0614306971733128j)
zero  35 -th =  (1625.95957030234 - 0.0562462125983481j)
zero  36 -th =  (1657.0709220508 - 0.0395185675452254j)
zero  37 -th =  (1684.09255830259 - 0.118897110996629j)
zero  38 -th =  (1706.66368536165 - 0.0361322599449483j)
zero  39 -th =  (1719.71716645341 - 0.0285420306915156j)
zero  40 -th =  (1735.64622948488 - 0.117825463345118j)
zero  41 -th =  (1754.7368637827 - 0.0246521246937509j)
zero  42 -th =  (1770.30854580215 - 0.0606953812205391j)
zero  43 -th =  (1774.65492516216 - 0.0283114853026338j)
zero  44 -th =  (1793.51369151996 - 0.0253162791007005j)
zero  45 -th =  (1809.15913185821 - 0.0376573842002893j)
zero  46 -th =  (1832.92511565033 - 0.0726711758647168j)
zero  47 -th =  (1906.66430430833 - 0.168955541998368j)
zero  48 -th =  (1919.24057687252 - 0.219407871153131j)
zero  49 -th =  (1969.04847503338 - 0.00107518130581448j)
zero  50 -th =  (1977.34690683395 - 0.0212179742722574j)
zero  51 -th =  (2000.3814755267 - 0.0918213368969446j)
zero  52 -th =  (2016.78866811727 - 0.0229271802603844j)
zero  53 -th =  (2032.43377115514 - 0.185407628449556j)
zero  54 -th =  (2090.44773169109 - 0.000239058009221574j)
zero  55 -th =  (2113.49947615511 - 0.02647423508214j)
zero  56 -th =  (2136.93396099605 - 0.063199299677994j)
zero  57 -th =  (2152.40674258289 - 0.129287255193278j)
zero  58 -th =  (2164.95477762224 - 0.0793893606885954j)
zero  59 -th =  (2181.2162168637 - 0.0822365215672616j)
zero  60 -th =  (2200.31164207086 - 0.0561612985285846j)
zero  61 -th =  (2223.11482932684 - 0.180099165126717j)
zero  62 -th =  (2249.91470560393 - 0.103060802702016j)
zero  63 -th =  (2254.86612995751 - 0.082964093799536j)
zero  64 -th =  (2262.54321660256 - 0.101914663908401j)
zero  65 -th =  (2296.99358579847 - 0.00745741482767919j)
zero  66 -th =  (2301.18304539143 - 0.0263299978911193j)
zero  67 -th =  (2325.5555672111 - 0.00125940439818043j)
zero  68 -th =  (2335.94305489284 - 0.103145583864001j)
zero  69 -th =  (2352.19367567836 - 0.0327219091493695j)
zero  70 -th =  (2371.8778365794 - 0.118566721137497j)
zero  71 -th =  (2403.99391516408 - 0.0310997807589013j)
zero  72 -th =  (2433.64864632279 - 0.0385777069927772j)
zero  73 -th =  (2445.72639720335 - 0.193218101283625j)
zero  74 -th =  (2449.3933955715 - 0.130001825868984j)
zero  75 -th =  (2485.10938133283 - 0.107782195419774j)
zero  76 -th =  (2497.59357904614 - 0.0426810779294431j)
zero  77 -th =  (2558.74459458321 - 0.166572717904341j)
zero  78 -th =  (2571.54101793604 - 0.00471256849677882j)
zero  79 -th =  (2598.02420825442 - 0.204428817231738j)
zero  80 -th =  (2617.33916875155 - 0.0103612146210679j)
zero  81 -th =  (2632.48823259913 - 0.0404812621830748j)
zero  82 -th =  (2668.69632100189 - 0.212947441492918j)
zero  83 -th =  (2684.53551599933 - 0.0152115691678024j)
zero  84 -th =  (2708.03756531942 - 0.0780285469025549j)
zero  85 -th =  (2726.48246742387 - 0.0671678333426132j)
zero  86 -th =  (2730.48641321589 - 0.00632614583990992j)
zero  87 -th =  (2742.30482495449 - 0.0732268267732394j)
zero  88 -th =  (2781.56182958008 - 0.138976743794005j)
zero  89 -th =  (2804.4318007187 - 0.0259583357313053j)
zero  90 -th =  (2817.3974477309 - 0.0773393749296263j)
zero  91 -th =  (2820.84192006301 - 0.130415691501692j)
zero  92 -th =  (2823.86224407415 - 0.00503518951162431j)
zero  93 -th =  (2833.13385652539 - 0.0145097449654332j)
zero  94 -th =  (2852.2838732477 - 0.133393401800196j)
zero  95 -th =  (2862.5455839485 - 0.0695252970650993j)
zero  96 -th =  (2875.2766841827 - 0.0606678622441371j)
zero  97 -th =  (2884.36335440648 - 0.010457535371691j)
zero  98 -th =  (2926.17769946348 - 0.129012049545876j)
zero  99 -th =  (2930.65396552371 - 0.0992650607976072j)
zero  100 -th =  (2975.64862690823 - 0.059515953511125j)
zero  101 -th =  (2988.52335024043 - 0.134956312629655j)
zero  102 -th =  (3004.26158690104 - 0.0871638980597944j)
zero  103 -th =  (3043.62404661626 - 0.0500138541317322j)
zero  104 -th =  (3075.03517983185 - 0.00375379656930006j)
zero  105 -th =  (3085.39360273551 - 0.0866437891752739j)
zero  106 -th =  (3098.02070693832 - 0.0787293658907245j)
zero  107 -th =  (3101.70344122541 - 0.125703519689807j)
zero  108 -th =  (3114.44248770403 - 0.0806375312358213j)
zero  109 -th =  (3124.5497223869 - 0.028968513762169j)
zero  110 -th =  (3129.8623668481 - 0.0597515815126631j)
zero  111 -th =  (3159.25488836295 - 0.0903882795769518j)
zero  112 -th =  (3160.99114107991 - 0.0610746193553632j)
zero  113 -th =  (3195.29302459012 - 0.193656762453573j)
zero  114 -th =  (3210.81175599615 - 0.177428213919934j)
zero  115 -th =  (3229.97512323181 - 0.00646726132091351j)
zero  116 -th =  (3234.34035309559 - 0.0986511802795682j)
zero  117 -th =  (3249.90857037677 - 0.00550829048152068j)
zero  118 -th =  (3297.79263158601 - 0.0698615282897458j)
zero  119 -th =  (3320.9080715997 - 0.0649827779105096j)
zero  120 -th =  (3347.42260199528 - 0.223213801180631j)
zero  121 -th =  (3378.78355138659 - 0.175940631098769j)
zero  122 -th =  (3421.30573293477 - 0.0181098110699437j)
zero  123 -th =  (3433.7829783527 - 0.139055507762131j)
zero  124 -th =  (3449.78726767282 - 0.073311147994339j)
zero  125 -th =  (3469.53238912194 - 0.0655212526460024j)
zero  126 -th =  (3491.92162738532 - 0.265610437966923j)
zero  127 -th =  (3504.52850553676 - 0.0745027208759243j)
zero  128 -th =  (3515.36465104525 - 0.0670581978288658j)
zero  129 -th =  (3543.30849217356 - 0.0179796849139874j)
zero  130 -th =  (3577.97410651482 - 0.0139654110886802j)
zero  131 -th =  (3582.3923102304 - 0.0249234619457126j)
zero  132 -th =  (3604.77403216734 - 0.0361525107848773j)
zero  133 -th =  (3611.89573897863 - 0.0311556305084922j)
zero  134 -th =  (3624.36068498542 - 0.131585216894857j)
zero  135 -th =  (3641.00284701447 - 0.0383617343561955j)
zero  136 -th =  (3656.38123131158 - 0.209320232318455j)
zero  137 -th =  (3675.68755742794 - 0.0951720755969618j)
zero  138 -th =  (3682.62556811985 - 0.019955525485276j)
zero  139 -th =  (3695.67158323369 - 0.00180414984130343j)
zero  140 -th =  (3722.04270308104 - 0.042903222148252j)
zero  141 -th =  (3753.94038275722 - 0.075657228667847j)
zero  142 -th =  (3766.41688866815 - 0.0933255979031981j)
zero  143 -th =  (3792.92831699273 - 0.0591361783778062j)
zero  144 -th =  (3795.71551571616 - 0.152359631665341j)
zero  145 -th =  (3824.23030901384 - 0.11810032774089j)
zero  146 -th =  (3827.61064396326 - 0.104366105239644j)
zero  147 -th =  (3839.97476868021 - 0.0907956859435085j)
zero  148 -th =  (3846.80634960339 - 0.0423963470245485j)
zero  149 -th =  (3850.63767383521 - 0.0612203598339666j)
zero  150 -th =  (3886.53375350598 - 0.130076709211739j)
zero  151 -th =  (3908.69080714688 - 0.147033291729575j)
zero  152 -th =  (3910.60343243908 - 0.0195603441753829j)
zero  153 -th =  (3937.90115210745 - 0.00277342460636346j)
zero  154 -th =  (3944.65675573236 - 0.0476289752271672j)
zero  155 -th =  (3960.07173868387 - 0.00523107164469586j)
zero  156 -th =  (3976.6719458017 - 0.136636140633824j)
zero  157 -th =  (3999.51374053227 - 0.159828262535223j)
zero  158 -th =  (4010.98991205912 - 0.0306956059382001j)
zero  159 -th =  (4018.72834620324 - 0.0666022105183142j)
zero  160 -th =  (4030.92104501613 - 0.0590158825668386j)
zero  161 -th =  (4057.46200422323 - 0.147493045196532j)
zero  162 -th =  (4073.19734544657 - 0.0951780187701671j)
zero  163 -th =  (4086.37527529777 - 0.00692716105760917j)
zero  164 -th =  (4102.05066790722 - 0.0261166620276427j)
zero  165 -th =  (4108.85472482263 - 0.00152189668330316j)
zero  166 -th =  (4121.31652502009 - 0.0772849013070344j)
zero  167 -th =  (4128.26826185873 - 0.0820066495773174j)
zero  168 -th =  (4143.92937937994 - 0.0818909682028057j)
zero  169 -th =  (4167.51573127724 - 0.0921560709830453j)
zero  170 -th =  (4170.92056499357 - 0.0402817041944024j)
zero  171 -th =  (4172.87259935703 - 0.0160810315739388j)
zero  172 -th =  (4183.35090166601 - 0.0796952808261956j)
zero  173 -th =  (4199.27541121058 - 0.0958570529169358j)
zero  174 -th =  (4217.49823388569 - 0.0116058670809988j)
zero  175 -th =  (4222.09287845433 - 0.0609507024945556j)
zero  176 -th =  (4230.61850048313 - 0.0345486735328559j)
zero  177 -th =  (4241.11989594501 - 0.135243875079684j)
zero  178 -th =  (4253.72456554959 - 0.0702442394046905j)
zero  179 -th =  (4256.89698826685 - 0.0914955535293245j)
zero  180 -th =  (4280.19094350731 - 0.0671866239859053j)
zero  181 -th =  (4285.62227927678 - 0.0167178777564912j)
zero  182 -th =  (4292.89706162849 - 0.0514042904343367j)
zero  183 -th =  (4354.24027731306 - 0.205608952032934j)
zero  184 -th =  (4367.00512723663 - 0.126875131523974j)
zero  185 -th =  (4401.16645074217 - 0.00944940840901156j)
zero  186 -th =  (4402.78588286785 - 0.0213285810752858j)
zero  187 -th =  (4425.15565591043 - 0.103691504349857j)
zero  188 -th =  (4447.74776319001 - 0.120358590514332j)
zero  189 -th =  (4476.27472636814 - 0.154710428408832j)
zero  190 -th =  (4479.81317099535 - 0.169086043191418j)
zero  191 -th =  (4503.25729119534 - 0.161456921809216j)
zero  192 -th =  (4516.01488465688 - 0.0739667764627535j)
zero  193 -th =  (4518.64053497119 - 0.0500862417202276j)
zero  194 -th =  (4573.8396125099 - 0.192966702862045j)
zero  195 -th =  (4589.50591246376 - 0.197001314657739j)
zero  196 -th =  (4599.92090466866 - 0.0349078248499658j)
zero  197 -th =  (4616.22285049611 - 0.00245511730490536j)
zero  198 -th =  (4635.97921493505 - 0.118142693104991j)
zero  199 -th =  (4648.0368772917 - 0.10845209406536j)
zero  200 -th =  (4670.38447828332 - 0.0815183940795792j)
zero  201 -th =  (4693.81226235173 - 0.111421045822176j)
zero  202 -th =  (4699.49734620194 - 0.0454548033860579j)
zero  203 -th =  (4702.43972683682 - 0.0793432756332142j)
zero  204 -th =  (4725.53602282253 - 0.0946057150905313j)
zero  205 -th =  (4738.36914993626 - 0.166118266804886j)
zero  206 -th =  (4760.58089145222 - 0.145618890183509j)
zero  207 -th =  (4780.38419706784 - 0.0987667122974393j)
zero  208 -th =  (4800.11373110663 - 0.13052539846984j)
zero  209 -th =  (4806.92365406441 - 0.0143805913820443j)
zero  210 -th =  (4819.67890215962 - 0.177849270170335j)
zero  211 -th =  (4846.64701438382 - 0.00736129130720823j)
zero  212 -th =  (4851.47853894699 - 0.182635327446855j)
zero  213 -th =  (4854.02687892805 - 0.0137891835557208j)
zero  214 -th =  (4870.72089575249 - 0.014551489550072j)
zero  215 -th =  (4880.61319815975 - 0.0108899795327072j)
zero  216 -th =  (4893.3817342796 - 0.222298342815916j)
zero  217 -th =  (4932.6025744452 - 0.197507274372044j)
zero  218 -th =  (4951.49505571712 - 0.0104322031282921j)
zero  219 -th =  (4990.59003803046 - 0.14529415951104j)
zero  220 -th =  (5006.21821205435 - 0.101571117699748j)
zero  221 -th =  (5035.02770018369 - 0.160395987882722j)
zero  222 -th =  (5069.09630158607 - 0.0789734434692117j)
zero  223 -th =  (5081.69300987613 - 0.06868911187812j)
zero  224 -th =  (5097.03024667363 - 0.0920899423775903j)
zero  225 -th =  (5115.75114486183 - 0.0226303475406761j)
zero  226 -th =  (5128.54447505401 - 0.171579043779118j)
zero  227 -th =  (5155.0049403927 - 0.187783824577753j)
zero  228 -th =  (5174.35721393201 - 0.014845973791018j)
zero  229 -th =  (5177.70033219183 - 0.100090119729437j)
zero  230 -th =  (5197.15539830679 - 0.170160969026469j)
zero  231 -th =  (5226.01171163539 - 0.133796134152606j)
zero  232 -th =  (5229.02231817642 - 0.118333342249442j)
zero  233 -th =  (5265.03486113609 - 0.18610355953987j)
zero  234 -th =  (5268.31483261035 - 0.131386889141939j)
zero  235 -th =  (5287.13766614506 - 0.00805072424953441j)
zero  236 -th =  (5299.65693346304 - 0.163493628669446j)
zero  237 -th =  (5314.96693343703 - 0.0276911234214614j)
zero  238 -th =  (5323.13834326443 - 0.024929015509303j)
zero  239 -th =  (5346.07025804721 - 0.00250490723543872j)
zero  240 -th =  (5354.77349615615 - 0.00804420573877576j)
zero  241 -th =  (5361.58131642873 - 0.0772798586191046j)
zero  242 -th =  (5380.86056005615 - 0.0350277652042259j)
zero  243 -th =  (5409.55955715824 - 0.0266129815442012j)
zero  244 -th =  (5412.77231563844 - 0.0636274971063401j)
zero  245 -th =  (5417.18719113771 - 0.0163235452678522j)
zero  246 -th =  (5425.27595834309 - 0.0684747876437122j)
zero  247 -th =  (5436.51857856798 - 0.103795884867957j)
zero  248 -th =  (5451.75409689665 - 0.190517478065123j)
zero  249 -th =  (5459.12343187472 - 0.138502849135925j)
zero  250 -th =  (5471.72286696378 - 0.115128866205209j)
zero  251 -th =  (5483.02873654254 - 0.0401334283116076j)
zero  252 -th =  (5487.79371156497 - 0.0557012415958566j)
zero  253 -th =  (5503.60197255753 - 0.0739544893544866j)
zero  254 -th =  (5532.48607695377 - 0.0499453672991552j)
zero  255 -th =  (5545.66879914895 - 0.00816664941172226j)
zero  256 -th =  (5549.35018007646 - 0.0457587911984862j)
zero  257 -th =  (5561.77237562915 - 0.117992550615733j)
zero  258 -th =  (5568.93808034926 - 0.00898096449613612j)
zero  259 -th =  (5572.14375628023 - 0.0751565043981888j)
zero  260 -th =  (5600.59606568909 - 0.122333099666699j)
zero  261 -th =  (5603.59264495747 - 0.0593795166484846j)
zero  262 -th =  (5643.08228617238 - 0.0249309990237858j)
zero  263 -th =  (5658.4360754584 - 0.236345956545661j)
zero  264 -th =  (5671.52609276763 - 0.104327859403073j)
zero  265 -th =  (5681.96315476827 - 0.136038520373394j)
zero  266 -th =  (5694.24538111919 - 0.131834491332754j)
zero  267 -th =  (5716.30808233118 - 0.078899493652093j)
zero  268 -th =  (5745.32906922716 - 0.0699353136324912j)
zero  269 -th =  (5760.64380675127 - 0.00720863237551804j)
zero  270 -th =  (5784.52085385793 - 0.111789825391598j)
zero  271 -th =  (5794.7668816266 - 0.141869460564546j)
zero  272 -th =  (5807.36350140482 - 0.0262616541736542j)
zero  273 -th =  (5813.94592106729 - 0.0080967779999843j)
zero  274 -th =  (5826.41915351941 - 0.288626648240085j)
zero  275 -th =  (5858.2138873587 - 0.199687790583461j)
zero  276 -th =  (5877.98288650578 - 0.12310348345215j)
zero  277 -th =  (5880.71659922867 - 0.00338553409893802j)
zero  278 -th =  (5917.35525647068 - 0.05213262990040140j)
zero  279 -th =  (5920.58258837836 - 0.0719361780242205j)
zero  280 -th =  (5944.12675255338 - 0.0316218909579898j)
zero  281 -th =  (5975.35903847156 - 0.00769791218504379j)
zero  282 -th =  (5978.31289516788 - 0.240137401877947j)
zero  283 -th =  (5990.81787943493 - 0.0865869512051465j)
zero  284 -th =  (6013.05071389905 - 0.00386869362636421j)
zero  285 -th =  (6014.63701739734 - 0.116319227304086j)
zero  286 -th =  (6029.86515545691 - 0.0658378683719947j)
zero  287 -th =  (6042.38490093462 - 0.00855462606086906j)
zero  288 -th =  (6048.91787151054 - 0.1088021981514j)
zero  289 -th =  (6075.46291494174 - 0.0148777418902528j)
zero  290 -th =  (6088.54729596705 - 0.178897700835482j)
zero  291 -th =  (6093.36274116658 - 0.0283414739847204j)
zero  292 -th =  (6110.92041156006 - 0.0859333031141779j)
zero  293 -th =  (6117.0680776461 - 0.0323314300372828j)
zero  294 -th =  (6139.87970347324 - 0.0625485028796985j)
zero  295 -th =  (6161.87075123753 - 0.0945573578628582j)
zero  296 -th =  (6166.51652466896 - 0.0273942187684889j)
zero  297 -th =  (6169.3613388739 - 0.0148567466711178j)
zero  298 -th =  (6174.75541415266 - 0.118409277130451j)
zero  299 -th =  (6185.0706577259 - 0.0195997882262825j)
zero  300 -th =  (6198.0286857070 - 0.1383651095133147j)
zero  301 -th =  (6201.51368307212 - 0.111300370244043j)
zero  302 -th =  (6208.54086604049 - 0.0118172002777204j)
zero  303 -th =  (6221.3345786714 - 0.00992712955732619j)
zero  304 -th =  (6223.88429239318 - 0.0377401829628565j)
zero  305 -th =  (6232.80918484128 - 0.0303100106829161j)
zero  306 -th =  (6252.90337833495 - 0.170985903480773j)
zero  307 -th =  (6271.96380176536 - 0.00122984060538203j)
zero  308 -th =  (6275.18440289264 - 0.154849248614232j)
zero  309 -th =  (6287.47278825174 - 0.0492337645433996j)
zero  310 -th =  (6294.92119443075 - 0.125818433592897j)
zero  311 -th =  (6321.44274324901 - 0.071025079352695j)
zero  312 -th =  (6323.69095666397 - 0.0833911203167269j)
zero  313 -th =  (6352.81903888181 - 0.0262727333538326j)
zero  314 -th =  (6355.93471820539 - 0.0061681667636619j)
zero  315 -th =  (6392.20425732111 - 0.164977479744564j)
zero  316 -th =  (6397.32821868601 - 0.0981496125854741j)
zero  317 -th =  (6404.75622239397 - 0.0126655879053924j)
zero  318 -th =  (6421.1739289036 - 0.0609085972321799j)
zero  319 -th =  (6423.83747201734 - 0.153771928110589j)
zero  320 -th =  (6443.48683238976 - 0.208117228258522j)
zero  321 -th =  (6465.74850315679 - 0.0471431936148156j)
zero  322 -th =  (6475.69839001956 - 0.0667814087780702j)
zero  323 -th =  (6478.817422978877 - 0.03131250805367945j)
zero  324 -th =  (6494.56798478189 - 0.126093710780642j)
zero  325 -th =  (6505.3102573925 - 0.157250035681929j)
zero  326 -th =  (6507.09293722568 - 0.0330441418792768j)
zero  327 -th =  (6510.13330509386 - 0.135477964924035j)
zero  328 -th =  (6541.32282390306 - 0.0843042529844419j)
zero  329 -th =  (6549.69328433428 - 0.0308083593445103j)
zero  330 -th =  (6552.13963134957 - 0.0115218779578096j)
zero  331 -th =  (6556.32665461016 - 0.105325107325406j)
zero  332 -th =  (6569.30666776441 - 0.0361568321372818j)
zero  333 -th =  (6575.86634417339 - 0.119999625881831j)
zero  334 -th =  (6591.49518030094 - 0.0145499326789586j)
zero  335 -th =  (6607.69994836132 - 0.0413031845210778j)
zero  336 -th =  (6630.24693059689 - 0.14000265868011j)
zero  337 -th =  (6649.70936105933 - 0.0901698171513562j)
zero  338 -th =  (6669.75373763967 - 0.128811405550452j)
zero  339 -th =  (6678.43704105945 - 0.00659311276969563j)
zero  340 -th =  (6688.503885201 - 0.000871787915714489j)
zero  341 -th =  (6695.93793544644 - 0.000782634387749236j)
zero  342 -th =  (6701.3417998017 - 0.155215865352678j)
zero  343 -th =  (6724.52387279428 - 0.0801113071419503j)
zero  344 -th =  (6727.81685266363 - 0.245551166673791j)
zero  345 -th =  (6740.25584612501 - 0.00915513754917695j)
zero  346 -th =  (6767.06716760049 - 0.0180876483054649j)
zero  347 -th =  (6769.55126111794 - 0.0667025862126823j)
zero  348 -th =  (6776.05876365295 - 0.0604726452241364j)
zero  349 -th =  (6818.60120050738 - 0.061477243913851j)
zero  350 -th =  (6837.99226610237 - 0.147875374050025j)
zero  351 -th =  (6850.1514939349 - 0.0371289036444206j)
zero  352 -th =  (6853.40889216491 - 0.0443050604210824j)
zero  353 -th =  (6860.19327945003 - 0.00405422223909779j)
zero  354 -th =  (6872.37587349976 - 0.00925300845403624j)
zero  355 -th =  (6882.42864440326 - 0.034900772008508j)
zero  356 -th =  (6884.70271735556 - 0.0857841410858719j)
zero  357 -th =  (6895.59721796868 - 0.0133616153590205j)
zero  358 -th =  (6924.01977620034 - 0.208452504754135j)
zero  359 -th =  (6927.30909642945 - 0.0667180238128331j)
zero  360 -th =  (6940.29888571084 - 0.0752169351948474j)
zero  361 -th =  (6955.79207701813 - 0.00880804409402963j)
zero  362 -th =  (6962.98077186911 - 0.134562641734306j)
zero  363 -th =  (6985.21025544313 - 0.0766553724670387j)
zero  364 -th =  (6986.77468775727 - 0.134052344664579j)
zero  365 -th =  (7002.31631015252 - 0.163889963733067j)
zero  366 -th =  (7004.88087639698 - 0.11256247182356j)
zero  367 -th =  (7021.64649565069 - 0.0526672551964787j)
zero  368 -th =  (7036.62888754668 - 0.115489304484152j)
zero  369 -th =  (7044.56109794229 - 0.0611902451189378j)
zero  370 -th =  (7060.14743071354 - 0.113505405974616j)
zero  371 -th =  (7072.96666133596 - 0.142239545393848j)
zero  372 -th =  (7099.11222214366 - 0.00995691233395727j)
zero  373 -th =  (7102.32834921094 - 0.00839543145744484j)
zero  374 -th =  (7117.83993759384 - 0.135716218027473j)
zero  375 -th =  (7130.73686838719 - 0.0644931099139508j)
zero  376 -th =  (7141.54350348697 - 0.0100805512669329j)
zero  377 -th =  (7147.05360685219 - 0.115150533725783j)
zero  378 -th =  (7157.06847497981 - 0.0283201368004089j)
zero  379 -th =  (7173.30703485339 - 0.256361517890872j)
zero  380 -th =  (7186.07373371081 - 0.182338384731144j)
zero  381 -th =  (7204.77396727136 - 0.0786554302515027j)
zero  382 -th =  (7220.42292860283 - 0.0129758846479988j)
zero  383 -th =  (7230.8713556343 - 0.0729511766918099j)
zero  384 -th =  (7259.49778610603 - 0.10514117216663j)
zero  385 -th =  (7267.06603172934 - 0.0614555228317696j)
zero  386 -th =  (7299.03670513295 - 0.197608949594925j)
zero  387 -th =  (7301.5603742121 - 0.023237429785549j)
zero  388 -th =  (7330.51437541186 - 0.130871901851009j)
zero  389 -th =  (7341.16015002182 - 0.0411106829680044j)
zero  390 -th =  (7352.93327653841 - 0.0357416349804927j)
zero  391 -th =  (7376.7580374158 - 0.136870556201801j)
zero  392 -th =  (7379.97725844991 - 0.168819195735812j)
zero  393 -th =  (7392.86332385427 - 0.130812280889975j)
zero  394 -th =  (7399.23098157521 - 0.0822636090708807j)
zero  395 -th =  (7418.98812399628 - 0.000937188685809902j)
zero  396 -th =  (7427.61814885141 - 0.00329428148983955j)
zero  397 -th =  (7431.1561245622 - 0.00370570309293171j)
zero  398 -th =  (7447.93372020986 - 0.068360926457073j)
zero  399 -th =  (7450.34205711534 - 0.0293141919060636j)
zero  400 -th =  (7453.63799344081 - 0.113763366959201j)
zero  401 -th =  (7467.22380796802 - 0.05902353138016068j)
zero  402 -th =  (7489.80563309782 - 0.0736179924029994j)
zero  403 -th =  (7493.02069509146 - 0.00670331152716849j)
zero  404 -th =  (7516.68891095084 - 0.0417263762644757j)
zero  405 -th =  (7521.46943209563 - 0.0724982854112263j)
zero  406 -th =  (7548.0675435713 - 0.126706746021418j)
zero  407 -th =  (7563.51327334272 - 0.292185479696192j)
zero  408 -th =  (7576.25523919378 - 0.142506311285923j)
zero  409 -th =  (7579.60811654542 - 0.0480221693852024j)
zero  410 -th =  (7599.55648612931 - 0.0722601113931224j)
zero  411 -th =  (7621.63328846916 - 0.111333193693411j)
zero  412 -th =  (7625.60478435257 - 0.0468340891798431j)
zero  413 -th =  (7634.28824342746 - 0.117625343774658j)
zero  414 -th =  (7653.74224366653 - 0.0433199907289236j)
zero  415 -th =  (7665.83183318116 - 0.0583183631377877j)
zero  416 -th =  (7673.70120486638 - 0.118355948465217j)
zero  417 -th =  (7676.44341457247 - 0.0433410747039508j)
zero  418 -th =  (7712.58473860991 - 0.213766947609765j)
zero  419 -th =  (7728.06470468707 - 0.121673875373004j)
zero  420 -th =  (7751.80288413334 - 0.149561032463011j)
zero  421 -th =  (7770.31802902447 - 0.0819235147535741j)
zero  422 -th =  (7774.00236497894 - 0.0173907209554048j)
zero  423 -th =  (7793.72327918084 - 0.157089028272602j)
zero  424 -th =  (7798.64070960661 - 0.00522543912368308j)
zero  425 -th =  (7802.60519632613 - 0.0629786278941659j)
zero  426 -th =  (7825.29228963123 - 0.141740730547965j)
zero  427 -th =  (7828.13062461229 - 0.00565854998675478j)
zero  428 -th =  (7845.06694360371 - 0.0352055008901699j)
zero  429 -th =  (7854.10551839772 - 0.0338959024061979j)
zero  430 -th =  (7860.40855876759 - 0.131927480716104j)
zero  431 -th =  (7864.67376565232 - 0.0216313879123686j)
zero  432 -th =  (7896.28318672394 - 0.15119878664004j)
zero  433 -th =  (7918.24993219653 - 0.0641076719806302j)
zero  434 -th =  (7919.70202817488 - 0.000229458836076329j)
zero  435 -th =  (7930.59880517597 - 0.00504591309329553j)
zero  436 -th =  (7954.29724618351 - 0.0196872040804547j)
zero  437 -th =  (7964.69250703695 - 0.0601616250743281j)
zero  438 -th =  (7980.23291946639 - 0.0201269666268004j)
zero  439 -th =  (7982.32289009557 - 0.0228058356590477j)
zero  440 -th =  (7996.79774529668 - 0.154292219580325j)
zero  441 -th =  (8009.02691266878 - 0.0666587055084307j)
zero  442 -th =  (8024.74487783532 - 0.0596863192969401j)
zero  443 -th =  (8028.74210717091 - 0.0284853233460459j)
zero  444 -th =  (8048.18041594462 - 0.114228406027441j)
zero  445 -th =  (8051.03836698074 - 0.106618620863568j)
zero  446 -th =  (8060.71086720024 - 0.0650262224330812j)
zero  447 -th =  (8071.25178861368 - 0.0352592740315701j)
zero  448 -th =  (8079.96695476966 - 0.135651706388742j)
zero  449 -th =  (8082.7092636694 - 0.117724120977265j)
zero  450 -th =  (8084.2735012391 - 0.0671550134316012j)
zero  451 -th =  (8102.58849053529 - 0.115759048551646j)
zero  452 -th =  (8119.21606618424 - 0.0974535210383556j)
zero  453 -th =  (8129.08764497573 - 0.175703870862526j)
zero  454 -th =  (8151.08146698345 - 0.0408376410614258j)
zero  455 -th =  (8168.74498937529 - 0.101347294744765j)
zero  456 -th =  (8180.09193376532 - 0.0602982858444746j)
zero  457 -th =  (8187.04136514141 - 0.0279380478968239j)
zero  458 -th =  (8192.87737812738 - 0.21542259798491j)
zero  459 -th =  (8199.91552156717 - 0.231023053263515j)
zero  460 -th =  (8215.24235958679 - 0.0145398689251436j)
zero  461 -th =  (8228.73035681276 - 0.0551696025205491j)
zero  462 -th =  (8231.81868139669 - 0.123754160657543j)
zero  463 -th =  (8242.30069626732 - 0.0611447136433111j)
zero  464 -th =  (8250.91248950986 - 0.0131750853456161j)
zero  465 -th =  (8255.19338841078 - 0.0484464783966586j)
zero  466 -th =  (8271.08613858299 - 0.161962765358041j)
zero  467 -th =  (8274.22482254921 - 0.0587910025023268j)
zero  468 -th =  (8289.39343519818 - 0.00934192638044373j)
zero  469 -th =  (8290.88606509621 - 0.112006700516276j)
zero  470 -th =  (8297.21760151207 - 0.004421774708707j)
zero  471 -th =  (8313.12185632762 - 0.113736967804035j)
zero  472 -th =  (8317.20198249906 - 0.0302387406234484j)
zero  473 -th =  (8341.92261191682 - 0.00455798809366763j)
zero  474 -th =  (8351.6876624394 - 0.06391743326828j)
zero  475 -th =  (8354.9073980428 - 0.00946753683564606j)
zero  476 -th =  (8380.98711872684 - 0.101531464983246j)
zero  477 -th =  (8386.71284099654 - 0.0984394792095853j)
zero  478 -th =  (8391.34778587712 - 0.00195296639055706j)
zero  479 -th =  (8410.395516733 - 0.032176607168716j)
zero  480 -th =  (8415.36770404205 - 0.0853054918502574j)
zero  481 -th =  (8423.11167513493 - 0.0984818426510308j)
zero  482 -th =  (8425.83813958632 - 0.136828025448112j)
zero  483 -th =  (8474.17030480395 - 0.0325869720790713j)
zero  484 -th =  (8477.43213389736 - 0.23853109369026j)
zero  485 -th =  (8496.37713758659 - 0.0907380317529557j)
zero  486 -th =  (8509.1623984889 - 0.0592750245425318j)
zero  487 -th =  (8519.5440795473 - 0.0336526422300983j)
zero  488 -th =  (8535.48094758628 - 0.0328211632692714j)
zero  489 -th =  (8543.317165465 - 0.0354708747899396j)
zero  490 -th =  (8574.89965102447 - 0.00930727052872337j)
zero  491 -th =  (8586.19086771059 - 0.0263350934531245j)
zero  492 -th =  (8587.67805952014 - 0.194222367112536j)
zero  493 -th =  (8609.4766503948 - 0.00780968768561698j)
zero  494 -th =  (8645.61477569157 - 0.349463242009446j)
zero  495 -th =  (8660.93051064973 - 0.0989232730044558j)
zero  496 -th =  (8671.87690584545 - 0.0352464565152012j)
zero  497 -th =  (8677.50910733779 - 0.0905859159969318j)
zero  498 -th =  (8690.31581463233 - 0.0571461671929876j)
zero  499 -th =  (8697.31982250763 - 0.0110374771649677j)
zero  500 -th =  (8700.59526668997 - 0.00612783803515422j)
zero  501 -th =  (8731.89332472188 - 0.0309938792505681j)
zero  502 -th =  (8758.38125793389 - 0.25686239846441j)
zero  503 -th =  (8800.36313819792 - 0.0835440471889475j)
zero  504 -th =  (8809.86139834522 - 0.03536254859187j)
zero  505 -th =  (8816.27308845353 - 0.0943943018230336j)
zero  506 -th =  (8832.10918785819 - 0.100281736161393j)
zero  507 -th =  (8839.76369041535 - 0.0675414621981549j)
zero  508 -th =  (8844.28007003343 + 0.0219876265237422j)
zero  509 -th =  (8852.16493069015 - 0.0178881938843824j)
zero  510 -th =  (8871.63693545274 - 0.155408471790986j)
zero  511 -th =  (8878.58842967354 - 0.157513160631199j)
zero  512 -th =  (8891.28578583201 - 0.0492140518292396j)
zero  513 -th =  (8907.65744033269 - 0.0800449065210226j)
zero  514 -th =  (8922.95935976822 - 0.0976702600890768j)
zero  515 -th =  (8929.83719644484 - 0.0562013656325152j)
zero  516 -th =  (8942.45251467797 - 0.173033496301539j)
zero  517 -th =  (8949.67647624204 + 0.0201385939417313j)
zero  518 -th =  (8976.36348665508 - 0.0220743515571141j)
zero  519 -th =  (8978.09185289901 - 0.0584762970588947j)
zero  520 -th =  (8993.83164862469 - 0.0713561568841559j)
zero  521 -th =  (9004.10935280862 - 0.0474525254930895j)
zero  522 -th =  (9020.65874611316 - 0.0917159249858074j)
zero  523 -th =  (9023.05762623831 - 0.175910631483893j)
zero  524 -th =  (9035.74838946727 - 0.0576993021951287j)
zero  525 -th =  (9038.78800242399 - 0.058466008453507j)
zero  526 -th =  (9040.14946181003 - 0.0124708313373889j)
zero  527 -th =  (9052.20981118313 - 0.0304735389363887j)
zero  528 -th =  (9062.54522101833 - 0.0398187798283605j)
zero  529 -th =  (9074.88454526966 - 0.0571625574712054j)
zero  530 -th =  (9078.38871069478 - 0.0291239554878866j)
zero  531 -th =  (9090.95529654057 - 0.00385925574653441j)
zero  532 -th =  (9094.10904848326 - 0.0705406361372343j)
zero  533 -th =  (9106.76643532563 - 0.242928654684002j)
zero  534 -th =  (9129.48973275667 - 0.0264505641703678j)
zero  535 -th =  (9140.65221067217 - 0.116440219121204j)
zero  536 -th =  (9149.0958978832 - 0.044135996262516j)
zero  537 -th =  (9153.24483551241 - 0.0751417263702948j)
zero  538 -th =  (9172.15433678016 - 0.114644813802254j)
zero  539 -th =  (9175.29184809559 - 0.194781096240006j)
zero  540 -th =  (9204.42703789072 - 0.0237334854640406j)
zero  541 -th =  (9206.79549140568 - 0.112781731373642j)
zero  542 -th =  (9211.27427747919 - 0.111479913738355j)
zero  543 -th =  (9216.89030458451 - 0.00630776958075191j)
zero  544 -th =  (9226.65276238676 - 0.0944863499508809j)
zero  545 -th =  (9235.20585312348 - 0.07316348393667874j)
zero  546 -th =  (9238.89559409507 - 0.0346710512855056j)
zero  547 -th =  (9249.15817906002 - 0.0433534698644748j)
zero  548 -th =  (9255.88290986216 - 0.00664019489217545j)
zero  549 -th =  (9268.85103675955 - 0.0629372119065436j)
zero  550 -th =  (9277.63562942243 - 0.0478657573424741j)
zero  551 -th =  (9297.78953483323 - 0.165364137322039j)
zero  552 -th =  (9317.20256534876 - 0.0129590478786362j)
zero  553 -th =  (9319.85682842998 - 0.0588405353542218j)
zero  554 -th =  (9324.04074965802 - 0.0036833238978073j)
zero  555 -th =  (9329.33316044329 - 0.102201524909423j)
zero  556 -th =  (9332.52799525347 - 0.0440298608628202j)
zero  557 -th =  (9348.85523409263 - 0.0198557366872159j)
zero  558 -th =  (9358.83519648204 - 0.00320369865908873j)
zero  559 -th =  (9371.18873405847 - 0.163534842347724j)
zero  560 -th =  (9395.10343264325 - 0.000223124351695294j)
zero  561 -th =  (9397.85477923328 - 0.0431178359479741j)
zero  562 -th =  (9407.23074802804 - 0.026524792327532j)
zero  563 -th =  (9410.85451028123 - 0.0825810965971525j)
zero  564 -th =  (9433.14381952067 - 0.0483817813155529j)
zero  565 -th =  (9434.62936748557 - 0.08447893629142066j)
zero  566 -th =  (9437.47352564964 - 0.0307966686820835j)
zero  567 -th =  (9439.31271578639 - 0.0484702654892696j)
zero  568 -th =  (9449.63786524014 - 0.0905863079995614j)
zero  569 -th =  (9452.58458064692 - 0.00924447514583525j)
zero  570 -th =  (9469.0590213634 - 0.124597414314535j)
zero  571 -th =  (9484.2134647214 - 0.245240789939549j)
zero  572 -th =  (9507.82615104883 - 0.173097999121902j)
zero  573 -th =  (9520.77506482352 - 0.0622807851381683j)
zero  574 -th =  (9523.31414564017 - 0.021651093123168j)
zero  575 -th =  (9539.52680911474 - 0.0128588308176068j)
zero  576 -th =  (9543.40233195574 - 0.0649426787756742j)
zero  577 -th =  (9546.8547521239 - 0.0476729206717104j)
zero  578 -th =  (9549.97975662627 - 0.0390466461024152j)
zero  579 -th =  (9559.42050129679 - 0.075321449325476j)
zero  580 -th =  (9565.69264216773 - 0.0329347095471581j)
zero  581 -th =  (9601.43030132114 - 0.17976709149137j)
zero  582 -th =  (9610.21555414121 - 0.0357193957166075j)
zero  583 -th =  (9652.48356485233 - 0.157115088073351j)
zero  584 -th =  (9657.00857337102 - 0.0123306176567349j)
zero  585 -th =  (9669.70644722845 - 0.04718339150073832j)
zero  586 -th =  (9691.40975930349 - 0.079839866415056j)
zero  587 -th =  (9701.76979983492 - 0.0883006628613399j)
zero  588 -th =  (9703.9225190375 - 0.178675876575749j)
zero  589 -th =  (9714.45975005997 - 0.0219203687739313j)
zero  590 -th =  (9730.11210565835 - 0.132836937333113j)
zero  591 -th =  (9743.19119623488 - 0.170799395651529j)
zero  592 -th =  (9746.41056194558 - 0.0837650071439954j)
zero  593 -th =  (9765.79795709576 - 0.000353334045017675j)
zero  594 -th =  (9769.89809632402 - 0.161678515778806j)
zero  595 -th =  (9778.15726102014 - 0.0370081794043216j)
zero  596 -th =  (9792.30776674503 - 0.0444219328229616j)
zero  597 -th =  (9793.70702052958 - 0.0209608342157167j)
zero  598 -th =  (9804.33605085023 - 0.130580789834694j)
zero  599 -th =  (9811.96182444699 - 0.0916507971477075j)
zero  600 -th =  (9824.29333959195 - 0.0260680167127613j)
zero  601 -th =  (9827.56915007902 - 0.116728191551006j)
zero  602 -th =  (9840.68696505196 - 0.0927803822531821j)
zero  603 -th =  (9885.40522045681 - 0.0524330203954023j)
zero  604 -th =  (9890.50039020896 - 0.0369138270118116j)
zero  605 -th =  (9898.07125361861 - 0.115751938815097j)
zero  606 -th =  (9929.84111806157 - 0.141347754802456j)
zero  607 -th =  (9936.83724788105 - 0.18014647203136j)
zero  608 -th =  (9949.95314256304 - 0.0509196223575498j)
zero  609 -th =  (9956.1193252293 - 0.0861146588356139j)
zero  610 -th =  (9976.5234675777 - 0.115482010839152j)
zero  611 -th =  (10000.5853044646 - 0.178128178355656j)

